Classical Double Copy of Spinning Worldline Quantum Field Theory

We study the classical double copy of massive spinning objects in the worldline quantum field theories (WQFT) formalism. We couple the $\mathcal{N}=1$ supersymmetric model to a Yang-Mills background to describe the propagation of a spin-half particle interacting with gluons. At the classical level, this model captures physical effects up to linear order in spin. We propose a double copy relation to map the spin tensors to the gravitation side. Enforcing R-symmetry and supersymmetry (SUSY) on the double copy integrands, we find that the gravitational theory is the ${\cal N}=2$ particle coupled to dilaton-gravity (DG). We check the double copy prescription for the eikonal phase up to next-to-leading order and for radiation at leading order in coupling constants, finding that the Grassmann nature of the spin tensor in WQFT plays a crucial role in finding full agreement with direct calculation in the $\mathcal{N}=2$ model. We show how to deform the SUSY charges of the free theory to include DG. Since the constraints algebra is first class, the worldline model can be quantized, describing the propagation of a massive vector field coupled to DG, in agreement with the literature. In addition, we investigate the double copy without preserving SUSY and R-symmetry, finding that the B-field also couples to the~worldline.

==> anc/double_copy_numerators.txt <==
(* This ancillary file is attached to an article entitled "Classical Double Copy of spinning worldline quantum field theories" by F. Comberiati and C. Shi. *)
(* It provides the double copy numerators after symmetrizations of the "L" and "R" copies. *)
(* N123*N123, N123*N0, and N0*N0 correspond to the numerators of the NLO eikonal in eq. (5.8). *)
(* n0*n0, n0*n1, and n1*n1 give the numerators of the radiation contracted with the polarization tensor e3 in eq. (5.10). *)



n(123)*n(123) = (2 * (q2.S2.p1)^2 * (q3.S1.p3)^2 + 2 * q2.S1.p2 * q2.S2.p1 * q3.S1.p3 * q3.S3.p1 - 2 * (q2.S2.p1)^2 * q3.S1.p3 * q3.S3.p1 + 2 * (q2.S1.p2)^2 * (q3.S3.p1)^2 - 2 * q2.S1.p2 * q2.S2.p1 * (q3.S3.p1)^2 + 2 * (q2.S2.p1)^2 * (q3.S3.p1)^2 - (2 * I) * q2.S2.p1 * q3.S1.p3 * q3.S3.p1 * q2.S1.S2.q2 - (2 * I) * q2.S1.p2 * (q3.S3.p1)^2 * q2.S1.S2.q2 + (2 * I) * q2.S2.p1 * (q3.S3.p1)^2 * q2.S1.S2.q2 - (q3.S3.p1)^2 * (q2.S1.S2.q2)^2 + (p3.p1)^2 * (-4 * (q2.S1.p2)^2 - 4 * (q2.S2.p1)^2 + 4 * q2.S1.p2 * (q2.S2.p1 + I * q2.S1.S2.q2) - (4 * I) * q2.S2.p1 * q2.S1.S2.q2 + 2 * (q2.S1.S2.q2)^2) + 2 * p3.p1 * ((-2 * I) * (q2.S1.p2)^2 * q3.S3.p1 + q2.S1.p2 * ((-2 * I) * q2.S2.p1 * q3.S1.p3 - 2 * q3.S3.p1 * q2.S1.S2.q2 + q2.S2.p1 * ((2 * I) * q3.S3.p1 - q3.S1.S3.q3)) + I * (2 * q2.S2.p1 * q3.S1.p3 * (q2.S2.p1 + I * q2.S1.S2.q2) + q3.S3.p1 * (q2.S1.S2.q2)^2 - q2.S2.p1 * q2.S1.S2.q2 * ((2 * I) * q3.S3.p1 - q3.S1.S3.q3) + (q2.S2.p1)^2 * (-2 * q3.S3.p1 - I * q3.S1.S3.q3))) - (2 * I) * (q2.S2.p1)^2 * q3.S1.p3 * q3.S1.S3.q3 - (2 * I) * q2.S1.p2 * q2.S2.p1 * q3.S3.p1 * q3.S1.S3.q3 + (2 * I) * (q2.S2.p1)^2 * q3.S3.p1 * q3.S1.S3.q3 - 2 * q2.S2.p1 * q3.S3.p1 * q2.S1.S2.q2 * q3.S1.S3.q3 - (q2.S2.p1)^2 * (q3.S1.S3.q3)^2 + 2 * (p2.p1)^2 * (4 * (p3.p1)^2 - 2 * (q3.S1.p3)^2 - 2 * (q3.S3.p1)^2 + 2 * p3.p1 * ((-2 * I) * q3.S1.p3 + (2 * I) * q3.S3.p1 - q3.S1.S3.q3) + 2 * q3.S1.p3 * (q3.S3.p1 + I * q3.S1.S3.q3) - (2 * I) * q3.S3.p1 * q3.S1.S3.q3 + (q3.S1.S3.q3)^2) + 2 * p2.p1 * ((-2 * I) * q2.S2.p1 * (q3.S1.p3)^2 + 2 * (p3.p1)^2 * ((-2 * I) * q2.S1.p2 + (2 * I) * q2.S2.p1 - q2.S1.S2.q2) + q3.S1.p3 * ((-2 * I) * q2.S1.p2 * q3.S3.p1 - q3.S3.p1 * q2.S1.S2.q2 + 2 * q2.S2.p1 * (I * q3.S3.p1 - q3.S1.S3.q3)) - p3.p1 * (2 * q2.S1.p2 - 2 * q2.S2.p1 - I * q2.S1.S2.q2) * (2 * q3.S1.p3 - 2 * q3.S3.p1 - I * q3.S1.S3.q3) + I * (-(q3.S3.p1 * q2.S1.S2.q2 * (I * q3.S3.p1 - q3.S1.S3.q3)) + 2 * q2.S1.p2 * q3.S3.p1 * (q3.S3.p1 + I * q3.S1.S3.q3) + q2.S2.p1 * (-2 * (q3.S3.p1)^2 - (2 * I) * q3.S3.p1 * q3.S1.S3.q3 + (q3.S1.S3.q3)^2))))/8 + (w1^2 * (-4 * (p2.S1.p3)^2 + 2 * (p2.S1.S3.q3)^2 + 2 * (p3.S1.S2.q2)^2 + 2 * p2.S1.p3 * ((2 * I) * p2.S1.S3.q3 - (2 * I) * p3.S1.S2.q2 - q2.S2.S1.S3.q3) + 2 * p3.S1.S2.q2 * (-p2.S1.S3.q3 - I * q2.S2.S1.S3.q3) + (2 * I) * p2.S1.S3.q3 * q2.S2.S1.S3.q3 - (q2.S2.S1.S3.q3)^2))/8 + (w1 * ((-2 * I) * p2.S1.p3 * q2.S2.p1 * q3.S1.p3 - (2 * I) * p2.S1.p3 * q2.S1.p2 * q3.S3.p1 + I * p2.S1.p3 * q2.S2.p1 * q3.S3.p1 - q2.S2.p1 * q3.S1.p3 * p2.S1.S3.q3 - 2 * q2.S1.p2 * q3.S3.p1 * p2.S1.S3.q3 + q2.S2.p1 * q3.S3.p1 * p2.S1.S3.q3 + 2 * q2.S2.p1 * q3.S1.p3 * p3.S1.S2.q2 + q2.S1.p2 * q3.S3.p1 * p3.S1.S2.q2 - q2.S2.p1 * q3.S3.p1 * p3.S1.S2.q2 - p2.S1.p3 * q3.S3.p1 * q2.S1.S2.q2 + I * q3.S3.p1 * p2.S1.S3.q3 * q2.S1.S2.q2 - I * q3.S3.p1 * p3.S1.S2.q2 * q2.S1.S2.q2 - p2.S1.p3 * q2.S2.p1 * q3.S1.S3.q3 + I * q2.S2.p1 * p2.S1.S3.q3 * q3.S1.S3.q3 - I * q2.S2.p1 * p3.S1.S2.q2 * q3.S1.S3.q3 - I * q2.S2.p1 * q3.S1.p3 * q2.S2.S1.S3.q3 - I * q2.S1.p2 * q3.S3.p1 * q2.S2.S1.S3.q3 + I * q2.S2.p1 * q3.S3.p1 * q2.S2.S1.S3.q3 - q3.S3.p1 * q2.S1.S2.q2 * q2.S2.S1.S3.q3 - q2.S2.p1 * q3.S1.S3.q3 * q2.S2.S1.S3.q3 + p2.p1 * (q3.S1.p3 * (-4 * p2.S1.p3 + (2 * I) * p2.S1.S3.q3 - (2 * I) * p3.S1.S2.q2 - q2.S2.S1.S3.q3) + p3.p1 * ((-4 * I) * p2.S1.p3 - 2 * p2.S1.S3.q3 + 2 * p3.S1.S2.q2 - I * q2.S2.S1.S3.q3) + (q3.S3.p1 + I * q3.S1.S3.q3) * (2 * p2.S1.p3 - (2 * I) * p2.S1.S3.q3 + I * p3.S1.S2.q2 + q2.S2.S1.S3.q3)) + p3.p1 * (q2.S1.p2 * (-4 * p2.S1.p3 + (2 * I) * p2.S1.S3.q3 - (2 * I) * p3.S1.S2.q2 - q2.S2.S1.S3.q3) + (q2.S2.p1 + I * q2.S1.S2.q2) * (2 * p2.S1.p3 - I * p2.S1.S3.q3 + (2 * I) * p3.S1.S2.q2 + q2.S2.S1.S3.q3))))/4



n(123)*n(0) = (8 * p2.p1 * p3.p1 * (-(p2.q3 * p3.p1) + p1.q3 * p3.p2 + p2.p1 * p3.q2) - 2 * q2.S2.p1 * q2.S2.q3 * (q3.S1.p3)^2 + q2.S1.p2 * q2.S1.q3 * q2.S2.p3 * q3.S3.p1 - q2.S1.q3 * q2.S2.p1 * q2.S2.p3 * q3.S3.p1 - 2 * (q2.S1.p2)^2 * q2.S3.q3 * q3.S3.p1 + 2 * q2.S1.p2 * q2.S2.p1 * q2.S3.q3 * q3.S3.p1 - 2 * (q2.S2.p1)^2 * q2.S3.q3 * q3.S3.p1 - 2 * q2.S1.p2 * q2.S3.q3 * q3.S1.p2 * q3.S3.p1 + q2.S2.p1 * q2.S3.q3 * q3.S1.p2 * q3.S3.p1 + q2.S1.p2 * q2.S2.q3 * (q3.S3.p1)^2 - 2 * q2.S2.p1 * q2.S2.q3 * (q3.S3.p1)^2 + 2 * q2.S1.p2 * q2.S1.q3 * q3.S3.p1 * q3.S3.p2 - q2.S1.q3 * q2.S2.p1 * q3.S3.p1 * q3.S3.p2 - (4 * I) * (-(p3.p1 * (p2.q3 * p3.p1 - p1.q3 * p3.p2) * (q2.S1.p2 - q2.S2.p1)) + (p2.p1)^2 * (p3.p1 * q2.S3.q3 + p3.q2 * (q3.S1.p3 - q3.S3.p1)) + p2.p1 * ((p3.p1)^2 * q2.S2.q3 + p1.q3 * p3.p2 * (q3.S1.p3 - q3.S3.p1) + p3.p1 * (-(p2.q3 * q2.S1.p3) + p3.p2 * q2.S1.q3 - p1.q3 * q2.S2.p3 + p3.q2 * (2 * q2.S1.p2 - 2 * q2.S2.p1 + q3.S1.p2) - 2 * p2.q3 * q3.S1.p3 + 2 * p2.q3 * q3.S3.p1 - p1.q3 * q3.S3.p2))) - 2 * p3.p1 * q2.S1.q3 * q2.S2.p3 * q2.S1.S2.q2 + 2 * p3.p1 * q2.S1.p2 * q2.S3.q3 * q2.S1.S2.q2 - 2 * p3.p1 * q2.S2.p1 * q2.S3.q3 * q2.S1.S2.q2 + p3.p1 * q2.S3.q3 * q3.S1.p2 * q2.S1.S2.q2 - 2 * p3.q2 * q2.S1.p2 * q3.S3.p1 * q2.S1.S2.q2 - p3.p2 * q2.S1.q3 * q3.S3.p1 * q2.S1.S2.q2 + 2 * p3.q2 * q2.S2.p1 * q3.S3.p1 * q2.S1.S2.q2 + p1.q3 * q2.S2.p3 * q3.S3.p1 * q2.S1.S2.q2 - 2 * p3.p1 * q2.S2.q3 * q3.S3.p1 * q2.S1.S2.q2 - 2 * p2.p1 * q2.S3.q3 * q3.S3.p1 * q2.S1.S2.q2 - p3.q2 * q3.S1.p2 * q3.S3.p1 * q2.S1.S2.q2 - p2.q3 * (q3.S3.p1)^2 * q2.S1.S2.q2 - p3.p1 * q2.S1.q3 * q3.S3.p2 * q2.S1.S2.q2 + p1.q3 * q3.S3.p1 * q3.S3.p2 * q2.S1.S2.q2 + 2 * p3.p1 * p3.q2 * (q2.S1.S2.q2)^2 + p3.p1 * q2.S1.p2 * q2.S2.q3 * q2.S1.S3.q3 - p3.p1 * q2.S2.p1 * q2.S2.q3 * q2.S1.S3.q3 + 2 * p2.q3 * q2.S1.p2 * q3.S3.p1 * q2.S1.S3.q3 - p2.q3 * q2.S2.p1 * q3.S3.p1 * q2.S1.S3.q3 - p2.p1 * q2.S2.q3 * q3.S3.p1 * q2.S1.S3.q3 - p2.q3 * p3.p1 * q2.S1.S2.q2 * q2.S1.S3.q3 - p3.p1 * q2.S1.p2 * q2.S1.q3 * q2.S2.S3.q3 + p3.p1 * q2.S1.q3 * q2.S2.p1 * q2.S2.S3.q3 + p1.q3 * q2.S1.p2 * q3.S3.p1 * q2.S2.S3.q3 + p2.p1 * q2.S1.q3 * q3.S3.p1 * q2.S2.S3.q3 - 2 * p1.q3 * q2.S2.p1 * q3.S3.p1 * q2.S2.S3.q3 - p1.q3 * p3.p1 * q2.S1.S2.q2 * q2.S2.S3.q3 + p3.p1 * q2.S1.p2 * q2.S3.q3 * q3.S1.S2.q2 - p3.p1 * q2.S2.p1 * q2.S3.q3 * q3.S1.S2.q2 - p3.q2 * q2.S1.p2 * q3.S3.p1 * q3.S1.S2.q2 + p3.q2 * q2.S2.p1 * q3.S3.p1 * q3.S1.S2.q2 - p2.p1 * q2.S3.q3 * q3.S3.p1 * q3.S1.S2.q2 + 2 * p3.p1 * p3.q2 * q2.S1.S2.q2 * q3.S1.S2.q2 - p3.q2 * q2.S1.p2 * q2.S2.p1 * q3.S1.S3.q3 - p3.p2 * q2.S1.q3 * q2.S2.p1 * q3.S1.S3.q3 + p3.q2 * (q2.S2.p1)^2 * q3.S1.S3.q3 - p2.p1 * q2.S1.q3 * q2.S2.p3 * q3.S1.S3.q3 + p1.q3 * q2.S2.p1 * q2.S2.p3 * q3.S1.S3.q3 + p3.p1 * q2.S1.p2 * q2.S2.q3 * q3.S1.S3.q3 - 2 * p3.p1 * q2.S2.p1 * q2.S2.q3 * q3.S1.S3.q3 + 2 * p2.p1 * q2.S1.p2 * q2.S3.q3 * q3.S1.S3.q3 - 2 * p2.p1 * q2.S2.p1 * q2.S3.q3 * q3.S1.S3.q3 - p3.q2 * q2.S2.p1 * q3.S1.p2 * q3.S1.S3.q3 + 2 * p2.p1 * q2.S3.q3 * q3.S1.p2 * q3.S1.S3.q3 + 2 * p2.q3 * q2.S1.p2 * q3.S3.p1 * q3.S1.S3.q3 - 2 * p2.q3 * q2.S2.p1 * q3.S3.p1 * q3.S1.S3.q3 - 2 * p2.p1 * q2.S2.q3 * q3.S3.p1 * q3.S1.S3.q3 - 2 * p2.p1 * q2.S1.q3 * q3.S3.p2 * q3.S1.S3.q3 + p1.q3 * q2.S2.p1 * q3.S3.p2 * q3.S1.S3.q3 - p2.q3 * p3.p1 * q2.S1.S2.q2 * q3.S1.S3.q3 + p2.p1 * p3.q2 * q2.S1.S2.q2 * q3.S1.S3.q3 - 2 * p2.p1 * p2.q3 * q2.S1.S3.q3 * q3.S1.S3.q3 - p1.q3 * p2.p1 * q2.S2.S3.q3 * q3.S1.S3.q3 + p2.p1 * p3.q2 * q3.S1.S2.q2 * q3.S1.S3.q3 - 2 * p2.p1 * p2.q3 * (q3.S1.S3.q3)^2 + (-(q3.S3.p1 * q2.S1.S2.q2) - q2.S2.p1 * q3.S1.S3.q3) * (-(q2.S3.q3 * q2.S1.S2.q2) - q2.S2.q3 * q2.S1.S3.q3 + q2.S1.q3 * q2.S2.S3.q3 - q2.S3.q3 * q3.S1.S2.q2 - q2.S2.q3 * q3.S1.S3.q3) - q2.S1.p3 * (2 * q2.S2.p1 * q2.S2.q3 * q3.S1.p3 + q2.S1.p2 * q2.S2.q3 * q3.S3.p1 - q2.S2.p1 * q2.S2.q3 * q3.S3.p1 - 2 * p3.p1 * q2.S2.q3 * q2.S1.S2.q2 - p2.q3 * q3.S3.p1 * q2.S1.S2.q2 - p2.q3 * q2.S2.p1 * q3.S1.S3.q3 - p2.p1 * q2.S2.q3 * q3.S1.S3.q3) + q3.S1.p3 * (-(q2.S1.p2 * q2.S2.p1 * q2.S3.q3) + (q2.S2.p1)^2 * q2.S3.q3 - q2.S2.p1 * q2.S3.q3 * q3.S1.p2 - q2.S1.p2 * q2.S2.q3 * q3.S3.p1 + 2 * q2.S2.p1 * q2.S2.q3 * q3.S3.p1 + 2 * p3.p1 * q2.S2.q3 * q2.S1.S2.q2 + p2.p1 * q2.S3.q3 * q2.S1.S2.q2 + p2.q3 * q3.S3.p1 * q2.S1.S2.q2 + p2.q3 * q2.S2.p1 * q2.S1.S3.q3 + p2.p1 * q2.S2.q3 * q2.S1.S3.q3 + p1.q3 * q2.S2.p1 * q2.S2.S3.q3 + q2.S1.q3 * (q2.S2.p1 * (2 * q2.S2.p3 + q3.S3.p2) - p2.p1 * q2.S2.S3.q3) + 2 * p3.q2 * q2.S2.p1 * (-q2.S1.S2.q2 - q3.S1.S2.q2) + p2.p1 * q2.S3.q3 * q3.S1.S2.q2 + 2 * p2.q3 * q2.S2.p1 * q3.S1.S3.q3 + 2 * p2.p1 * q2.S2.q3 * q3.S1.S3.q3) + 2 * (p1.q3 * p3.p2 * (q2.S2.p1 * q3.S1.p3 + (q2.S1.p2 - q2.S2.p1) * q3.S3.p1) - (p3.p1)^2 * (q2.S1.p2 * q2.S2.q3 - 2 * q2.S2.p1 * q2.S2.q3 - p2.q3 * q2.S1.S2.q2) + p3.p1 * (2 * p2.q3 * q2.S1.p2 * q2.S1.p3 - p2.q3 * q2.S1.p3 * q2.S2.p1 + p1.q3 * q2.S1.p2 * q2.S2.p3 + p2.p1 * q2.S1.q3 * q2.S2.p3 - 2 * p1.q3 * q2.S2.p1 * q2.S2.p3 - p2.p1 * q2.S1.p3 * q2.S2.q3 - 2 * p2.p1 * q2.S1.p2 * q2.S3.q3 + 2 * p2.p1 * q2.S2.p1 * q2.S3.q3 - p2.p1 * q2.S3.q3 * q3.S1.p2 + 2 * p2.q3 * q2.S1.p2 * q3.S1.p3 - 2 * p2.q3 * q2.S2.p1 * q3.S1.p3 - 2 * p2.p1 * q2.S2.q3 * q3.S1.p3 - 2 * p2.q3 * q2.S1.p2 * q3.S3.p1 + 2 * p2.q3 * q2.S2.p1 * q3.S3.p1 + 2 * p2.p1 * q2.S2.q3 * q3.S3.p1 + p1.q3 * q2.S1.p2 * q3.S3.p2 + p2.p1 * q2.S1.q3 * q3.S3.p2 - p1.q3 * q2.S2.p1 * q3.S3.p2 + p3.p2 * (q2.S1.q3 * (-2 * q2.S1.p2 + q2.S2.p1) - p1.q3 * q2.S1.S2.q2) + p2.p1 * p2.q3 * q2.S1.S3.q3 + p1.q3 * p2.p1 * q2.S2.S3.q3 + p3.q2 * (-2 * (q2.S1.p2)^2 - 2 * (q2.S2.p1)^2 + q2.S2.p1 * q3.S1.p2 - 2 * q2.S1.p2 * (-q2.S2.p1 + q3.S1.p2) - 2 * p2.p1 * q2.S1.S2.q2 - p2.p1 * q3.S1.S2.q2) + 2 * p2.p1 * p2.q3 * q3.S1.S3.q3) + (p2.p1)^2 * (-(q2.S3.q3 * q3.S1.p3) + 2 * q2.S3.q3 * q3.S3.p1 - p3.q2 * q3.S1.S3.q3) + p2.p1 * (2 * p2.q3 * q2.S1.p3 * q3.S1.p3 + p1.q3 * q2.S2.p3 * q3.S1.p3 + 2 * p2.q3 * (q3.S1.p3)^2 - p2.q3 * q2.S1.p3 * q3.S3.p1 - p1.q3 * q2.S2.p3 * q3.S3.p1 - 2 * p2.q3 * q3.S1.p3 * q3.S3.p1 + 2 * p2.q3 * (q3.S3.p1)^2 + p3.q2 * (-2 * q2.S1.p2 * (q3.S1.p3 - q3.S3.p1) + 2 * q2.S2.p1 * (q3.S1.p3 - q3.S3.p1) + q3.S1.p2 * (-2 * q3.S1.p3 + q3.S3.p1)) + p1.q3 * q3.S1.p3 * q3.S3.p2 - 2 * p1.q3 * q3.S3.p1 * q3.S3.p2 + p3.p2 * (q2.S1.q3 * (-2 * q3.S1.p3 + q3.S3.p1) - p1.q3 * q3.S1.S3.q3))) - I * (2 * p3.q2 * q2.S1.p2 * q2.S2.p1 * q3.S1.p3 - 2 * p2.q3 * q2.S1.p3 * q2.S2.p1 * q3.S1.p3 + 2 * p3.p2 * q2.S1.q3 * q2.S2.p1 * q3.S1.p3 - 2 * p3.q2 * (q2.S2.p1)^2 * q3.S1.p3 - 2 * p1.q3 * q2.S2.p1 * q2.S2.p3 * q3.S1.p3 + 2 * p3.q2 * q2.S2.p1 * q3.S1.p2 * q3.S1.p3 - 2 * p2.q3 * q2.S2.p1 * (q3.S1.p3)^2 + 2 * p3.q2 * (q2.S1.p2)^2 * q3.S3.p1 - 2 * p2.q3 * q2.S1.p2 * q2.S1.p3 * q3.S3.p1 + 2 * p3.p2 * q2.S1.p2 * q2.S1.q3 * q3.S3.p1 - 2 * p3.q2 * q2.S1.p2 * q2.S2.p1 * q3.S3.p1 + p2.q3 * q2.S1.p3 * q2.S2.p1 * q3.S3.p1 - p3.p2 * q2.S1.q3 * q2.S2.p1 * q3.S3.p1 + 2 * p3.q2 * (q2.S2.p1)^2 * q3.S3.p1 - p1.q3 * q2.S1.p2 * q2.S2.p3 * q3.S3.p1 + 2 * p1.q3 * q2.S2.p1 * q2.S2.p3 * q3.S3.p1 + 2 * p3.q2 * q2.S1.p2 * q3.S1.p2 * q3.S3.p1 - p3.q2 * q2.S2.p1 * q3.S1.p2 * q3.S3.p1 - 2 * p2.q3 * q2.S1.p2 * q3.S1.p3 * q3.S3.p1 + 2 * p2.q3 * q2.S2.p1 * q3.S1.p3 * q3.S3.p1 + 2 * p2.q3 * q2.S1.p2 * (q3.S3.p1)^2 - 2 * p2.q3 * q2.S2.p1 * (q3.S3.p1)^2 - p1.q3 * q2.S2.p1 * q3.S1.p3 * q3.S3.p2 - 2 * p1.q3 * q2.S1.p2 * q3.S3.p1 * q3.S3.p2 + 2 * p1.q3 * q2.S2.p1 * q3.S3.p1 * q3.S3.p2 - 2 * (p3.p1)^2 * q2.S2.q3 * q2.S1.S2.q2 + p1.q3 * p3.p2 * q3.S3.p1 * q2.S1.S2.q2 + p1.q3 * p3.p2 * q2.S2.p1 * q3.S1.S3.q3 - 2 * (p2.p1)^2 * q2.S3.q3 * q3.S1.S3.q3 - p2.p1 * (2 * q2.S2.q3 * (q3.S1.p3)^2 + q2.S1.q3 * q2.S2.p3 * q3.S3.p1 - 4 * q2.S1.p2 * q2.S3.q3 * q3.S3.p1 + 4 * q2.S2.p1 * q2.S3.q3 * q3.S3.p1 - 2 * q2.S3.q3 * q3.S1.p2 * q3.S3.p1 + 2 * q2.S2.q3 * (q3.S3.p1)^2 + 2 * q2.S1.q3 * q3.S3.p1 * q3.S3.p2 - 2 * p3.q2 * q3.S3.p1 * q2.S1.S2.q2 + 2 * p2.q3 * q3.S3.p1 * q2.S1.S3.q3 + 2 * p1.q3 * q3.S3.p1 * q2.S2.S3.q3 - p3.q2 * q3.S3.p1 * q3.S1.S2.q2 + 2 * p3.q2 * q2.S1.p2 * q3.S1.S3.q3 + 2 * p3.p2 * q2.S1.q3 * q3.S1.S3.q3 - 2 * p3.q2 * q2.S2.p1 * q3.S1.S3.q3 - p1.q3 * q2.S2.p3 * q3.S1.S3.q3 + 2 * p3.q2 * q3.S1.p2 * q3.S1.S3.q3 + 4 * p2.q3 * q3.S3.p1 * q3.S1.S3.q3 - 2 * p1.q3 * q3.S3.p2 * q3.S1.S3.q3 + q3.S1.p3 * (2 * q2.S1.p2 * q2.S3.q3 - 2 * q2.S2.p1 * q2.S3.q3 + 2 * q2.S3.q3 * q3.S1.p2 - 2 * q2.S2.q3 * q3.S3.p1 - 2 * q2.S1.q3 * (q2.S2.p3 + q3.S3.p2) - 2 * p2.q3 * q2.S1.S3.q3 - p1.q3 * q2.S2.S3.q3 - 2 * p3.q2 * (-q2.S1.S2.q2 - q3.S1.S2.q2) - 4 * p2.q3 * q3.S1.S3.q3) + q2.S1.p3 * (2 * q2.S2.q3 * q3.S1.p3 - q2.S2.q3 * q3.S3.p1 - 2 * p2.q3 * q3.S1.S3.q3)) + p3.p1 * (-2 * q2.S1.q3 * q2.S2.p1 * q2.S2.p3 - 2 * (q2.S1.p2)^2 * q2.S3.q3 - 2 * (q2.S2.p1)^2 * q2.S3.q3 + q2.S2.p1 * q2.S3.q3 * q3.S1.p2 + 4 * q2.S2.p1 * q2.S2.q3 * q3.S1.p3 - 4 * q2.S2.p1 * q2.S2.q3 * q3.S3.p1 - q2.S1.q3 * q2.S2.p1 * q3.S3.p2 - 2 * p3.p2 * q2.S1.q3 * q2.S1.S2.q2 + 4 * p3.q2 * q2.S2.p1 * q2.S1.S2.q2 + 2 * p1.q3 * q2.S2.p3 * q2.S1.S2.q2 - 2 * p2.p1 * q2.S3.q3 * q2.S1.S2.q2 - 2 * p3.q2 * q3.S1.p2 * q2.S1.S2.q2 + 2 * p2.q3 * q3.S1.p3 * q2.S1.S2.q2 - 2 * p2.q3 * q3.S3.p1 * q2.S1.S2.q2 + p1.q3 * q3.S3.p2 * q2.S1.S2.q2 + 2 * q2.S1.p3 * (q2.S2.p1 * q2.S2.q3 + p2.q3 * q2.S1.S2.q2) - p2.q3 * q2.S2.p1 * q2.S1.S3.q3 - p2.p1 * q2.S2.q3 * q2.S1.S3.q3 + p2.p1 * q2.S1.q3 * q2.S2.S3.q3 - 2 * p1.q3 * q2.S2.p1 * q2.S2.S3.q3 + 2 * p3.q2 * q2.S2.p1 * q3.S1.S2.q2 - p2.p1 * q2.S3.q3 * q3.S1.S2.q2 - 2 * p2.q3 * q2.S2.p1 * q3.S1.S3.q3 - 2 * p2.p1 * q2.S2.q3 * q3.S1.S3.q3 + q2.S1.p2 * (2 * q2.S1.q3 * q2.S2.p3 - 2 * q2.S1.p3 * q2.S2.q3 + 2 * q2.S2.p1 * q2.S3.q3 - 2 * q2.S3.q3 * q3.S1.p2 - 2 * q2.S2.q3 * q3.S1.p3 + 2 * q2.S2.q3 * q3.S3.p1 + 2 * q2.S1.q3 * q3.S3.p2 - 4 * p3.q2 * q2.S1.S2.q2 + 2 * p2.q3 * q2.S1.S3.q3 + p1.q3 * q2.S2.S3.q3 - 2 * p3.q2 * q3.S1.S2.q2 + 2 * p2.q3 * q3.S1.S3.q3))) - I * (q2.S1.q3 * q2.S2.p3 * q3.S3.p1 * q2.S1.S2.q2 - q2.S1.p3 * q2.S2.q3 * q3.S3.p1 * q2.S1.S2.q2 - 2 * q2.S1.p2 * q2.S3.q3 * q3.S3.p1 * q2.S1.S2.q2 + 2 * q2.S2.p1 * q2.S3.q3 * q3.S3.p1 * q2.S1.S2.q2 - q2.S3.q3 * q3.S1.p2 * q3.S3.p1 * q2.S1.S2.q2 + q2.S2.q3 * (q3.S3.p1)^2 * q2.S1.S2.q2 + q2.S1.q3 * q3.S3.p1 * q3.S3.p2 * q2.S1.S2.q2 - p3.q2 * q3.S3.p1 * (q2.S1.S2.q2)^2 - q2.S1.p2 * q2.S2.q3 * q3.S3.p1 * q2.S1.S3.q3 + q2.S2.p1 * q2.S2.q3 * q3.S3.p1 * q2.S1.S3.q3 + p2.q3 * q3.S3.p1 * q2.S1.S2.q2 * q2.S1.S3.q3 + q2.S1.p2 * q2.S1.q3 * q3.S3.p1 * q2.S2.S3.q3 - q2.S1.q3 * q2.S2.p1 * q3.S3.p1 * q2.S2.S3.q3 + p1.q3 * q3.S3.p1 * q2.S1.S2.q2 * q2.S2.S3.q3 - q2.S1.p2 * q2.S3.q3 * q3.S3.p1 * q3.S1.S2.q2 + q2.S2.p1 * q2.S3.q3 * q3.S3.p1 * q3.S1.S2.q2 - p3.q2 * q3.S3.p1 * q2.S1.S2.q2 * q3.S1.S2.q2 + q2.S1.q3 * q2.S2.p1 * q2.S2.p3 * q3.S1.S3.q3 - q2.S1.p3 * q2.S2.p1 * q2.S2.q3 * q3.S1.S3.q3 - q2.S1.p2 * q2.S2.p1 * q2.S3.q3 * q3.S1.S3.q3 + (q2.S2.p1)^2 * q2.S3.q3 * q3.S1.S3.q3 - q2.S2.p1 * q2.S3.q3 * q3.S1.p2 * q3.S1.S3.q3 - q2.S1.p2 * q2.S2.q3 * q3.S3.p1 * q3.S1.S3.q3 + 2 * q2.S2.p1 * q2.S2.q3 * q3.S3.p1 * q3.S1.S3.q3 + q2.S1.q3 * q2.S2.p1 * q3.S3.p2 * q3.S1.S3.q3 - p3.q2 * q2.S2.p1 * q2.S1.S2.q2 * q3.S1.S3.q3 + p2.p1 * q2.S3.q3 * q2.S1.S2.q2 * q3.S1.S3.q3 + p2.q3 * q3.S3.p1 * q2.S1.S2.q2 * q3.S1.S3.q3 + p2.q3 * q2.S2.p1 * q2.S1.S3.q3 * q3.S1.S3.q3 + p2.p1 * q2.S2.q3 * q2.S1.S3.q3 * q3.S1.S3.q3 - p2.p1 * q2.S1.q3 * q2.S2.S3.q3 * q3.S1.S3.q3 + p1.q3 * q2.S2.p1 * q2.S2.S3.q3 * q3.S1.S3.q3 - p3.q2 * q2.S2.p1 * q3.S1.S2.q2 * q3.S1.S3.q3 + p2.p1 * q2.S3.q3 * q3.S1.S2.q2 * q3.S1.S3.q3 + p2.q3 * q2.S2.p1 * (q3.S1.S3.q3)^2 + p2.p1 * q2.S2.q3 * (q3.S1.S3.q3)^2 - p3.p1 * q2.S1.S2.q2 * (-(q2.S3.q3 * q2.S1.S2.q2) - q2.S2.q3 * q2.S1.S3.q3 + q2.S1.q3 * q2.S2.S3.q3 - q2.S3.q3 * q3.S1.S2.q2 - q2.S2.q3 * q3.S1.S3.q3) + q3.S1.p3 * (-(q2.S2.q3 * q3.S3.p1 * q2.S1.S2.q2) + q2.S2.p1 * (-(q2.S3.q3 * q2.S1.S2.q2) - q2.S2.q3 * q2.S1.S3.q3 + q2.S1.q3 * q2.S2.S3.q3 - q2.S3.q3 * q3.S1.S2.q2 - 2 * q2.S2.q3 * q3.S1.S3.q3))))/8 + (w1 * ((-4 * I) * (-(p2.q3 * p3.p1) + p1.q3 * p3.p2 + p2.p1 * p3.q2) * p2.S1.p3 - q2.S1.q3 * q2.S2.p3 * p2.S1.S3.q3 + 2 * q2.S1.p2 * q2.S3.q3 * p2.S1.S3.q3 - q2.S2.p1 * q2.S3.q3 * p2.S1.S3.q3 + 2 * q2.S3.q3 * q3.S1.p2 * p2.S1.S3.q3 - q2.S2.q3 * q3.S3.p1 * p2.S1.S3.q3 - 2 * q2.S1.q3 * q3.S3.p2 * p2.S1.S3.q3 + 2 * q2.S1.q3 * q2.S2.p3 * p3.S1.S2.q2 - q2.S1.p2 * q2.S3.q3 * p3.S1.S2.q2 + q2.S2.p1 * q2.S3.q3 * p3.S1.S2.q2 - q2.S3.q3 * q3.S1.p2 * p3.S1.S2.q2 + q2.S2.q3 * q3.S3.p1 * p3.S1.S2.q2 + q2.S1.q3 * q3.S3.p2 * p3.S1.S2.q2 + 2 * (2 * p2.q3 * p2.S1.p3 * q2.S1.p3 + p1.q3 * p2.S1.p3 * q2.S2.p3 - p3.p1 * p2.S1.p3 * q2.S2.q3 - p2.p1 * p2.S1.p3 * q2.S3.q3 + 2 * p2.q3 * p2.S1.p3 * q3.S1.p3 - p2.q3 * p2.S1.p3 * q3.S3.p1 + p1.q3 * p2.S1.p3 * q3.S3.p2 + p2.q3 * p3.p1 * p2.S1.S3.q3 - p2.q3 * p3.p1 * p3.S1.S2.q2 + p3.q2 * (-2 * p2.S1.p3 * q2.S1.p2 + p2.S1.p3 * q2.S2.p1 - 2 * p2.S1.p3 * q3.S1.p2 - p2.p1 * p2.S1.S3.q3 + p2.p1 * p3.S1.S2.q2) + p3.p2 * (-2 * p2.S1.p3 * q2.S1.q3 + p1.q3 * (-p2.S1.S3.q3 + p3.S1.S2.q2))) + p2.S1.p3 * q2.S3.q3 * q2.S1.S2.q2 + p3.q2 * p2.S1.S3.q3 * q2.S1.S2.q2 - 2 * p3.q2 * p3.S1.S2.q2 * q2.S1.S2.q2 + p2.S1.p3 * q2.S2.q3 * q2.S1.S3.q3 - 2 * p2.q3 * p2.S1.S3.q3 * q2.S1.S3.q3 + p2.q3 * p3.S1.S2.q2 * q2.S1.S3.q3 - p2.S1.p3 * q2.S1.q3 * q2.S2.S3.q3 - p1.q3 * p2.S1.S3.q3 * q2.S2.S3.q3 + p1.q3 * p3.S1.S2.q2 * q2.S2.S3.q3 + p2.S1.p3 * q2.S3.q3 * q3.S1.S2.q2 + p3.q2 * p2.S1.S3.q3 * q3.S1.S2.q2 - 2 * p3.q2 * p3.S1.S2.q2 * q3.S1.S2.q2 + p2.S1.p3 * q2.S2.q3 * q3.S1.S3.q3 - 2 * p2.q3 * p2.S1.S3.q3 * q3.S1.S3.q3 + p2.q3 * p3.S1.S2.q2 * q3.S1.S3.q3 - p3.q2 * q2.S1.p2 * q2.S2.S1.S3.q3 - p3.p2 * q2.S1.q3 * q2.S2.S1.S3.q3 + p3.q2 * q2.S2.p1 * q2.S2.S1.S3.q3 + p1.q3 * q2.S2.p3 * q2.S2.S1.S3.q3 - p3.p1 * q2.S2.q3 * q2.S2.S1.S3.q3 - p2.p1 * q2.S3.q3 * q2.S2.S1.S3.q3 - p3.q2 * q3.S1.p2 * q2.S2.S1.S3.q3 - p2.q3 * q3.S3.p1 * q2.S2.S1.S3.q3 + p1.q3 * q3.S3.p2 * q2.S2.S1.S3.q3 - (-(q2.S3.q3 * q2.S1.S2.q2) - q2.S2.q3 * q2.S1.S3.q3 + q2.S1.q3 * q2.S2.S3.q3 - q2.S3.q3 * q3.S1.S2.q2 - q2.S2.q3 * q3.S1.S3.q3) * q2.S2.S1.S3.q3 + q2.S1.p3 * (q2.S2.q3 * (p2.S1.S3.q3 - 2 * p3.S1.S2.q2) + p2.q3 * q2.S2.S1.S3.q3) + q3.S1.p3 * (q2.S2.q3 * (p2.S1.S3.q3 - 2 * p3.S1.S2.q2) + p2.q3 * q2.S2.S1.S3.q3) + I * (-2 * p2.S1.p3 * q2.S1.q3 * q2.S2.p3 + 2 * p2.S1.p3 * q2.S1.p2 * q2.S3.q3 - p2.S1.p3 * q2.S2.p1 * q2.S3.q3 + 2 * p2.S1.p3 * q2.S3.q3 * q3.S1.p2 - p2.S1.p3 * q2.S2.q3 * q3.S3.p1 - 2 * p2.S1.p3 * q2.S1.q3 * q3.S3.p2 + 2 * p3.q2 * q2.S1.p2 * p2.S1.S3.q3 + 2 * p3.p2 * q2.S1.q3 * p2.S1.S3.q3 - p3.q2 * q2.S2.p1 * p2.S1.S3.q3 - p1.q3 * q2.S2.p3 * p2.S1.S3.q3 + p3.p1 * q2.S2.q3 * p2.S1.S3.q3 + 2 * p2.p1 * q2.S3.q3 * p2.S1.S3.q3 + 2 * p3.q2 * q3.S1.p2 * p2.S1.S3.q3 + 2 * p2.q3 * q3.S3.p1 * p2.S1.S3.q3 - 2 * p1.q3 * q3.S3.p2 * p2.S1.S3.q3 - 2 * p3.q2 * q2.S1.p2 * p3.S1.S2.q2 - 2 * p3.p2 * q2.S1.q3 * p3.S1.S2.q2 + 2 * p3.q2 * q2.S2.p1 * p3.S1.S2.q2 + 2 * p1.q3 * q2.S2.p3 * p3.S1.S2.q2 - 2 * p3.p1 * q2.S2.q3 * p3.S1.S2.q2 - p2.p1 * q2.S3.q3 * p3.S1.S2.q2 - 2 * p3.q2 * q3.S1.p2 * p3.S1.S2.q2 - p2.q3 * q3.S3.p1 * p3.S1.S2.q2 + p1.q3 * q3.S3.p2 * p3.S1.S2.q2 + 2 * q2.S1.p3 * (p2.S1.p3 * q2.S2.q3 + p2.q3 * (-p2.S1.S3.q3 + p3.S1.S2.q2)) + 2 * q3.S1.p3 * (p2.S1.p3 * q2.S2.q3 + p2.q3 * (-p2.S1.S3.q3 + p3.S1.S2.q2)) + 2 * p3.q2 * p2.S1.p3 * q2.S1.S2.q2 - 2 * p2.q3 * p2.S1.p3 * q2.S1.S3.q3 - p1.q3 * p2.S1.p3 * q2.S2.S3.q3 + 2 * p3.q2 * p2.S1.p3 * q3.S1.S2.q2 - 2 * p2.q3 * p2.S1.p3 * q3.S1.S3.q3 + p2.q3 * p3.p1 * q2.S2.S1.S3.q3 - p1.q3 * p3.p2 * q2.S2.S1.S3.q3 - p2.p1 * p3.q2 * q2.S2.S1.S3.q3) - I * (q2.S3.q3 * p2.S1.S3.q3 * q2.S1.S2.q2 + q2.S2.q3 * p2.S1.S3.q3 * q2.S1.S3.q3 - q2.S1.q3 * p2.S1.S3.q3 * q2.S2.S3.q3 + p3.S1.S2.q2 * (-(q2.S3.q3 * q2.S1.S2.q2) + q2.S1.q3 * q2.S2.S3.q3 + q2.S2.q3 * (-q2.S1.S3.q3 - q3.S1.S3.q3)) + q2.S2.q3 * p2.S1.S3.q3 * q3.S1.S3.q3 + q2.S1.q3 * q2.S2.p3 * q2.S2.S1.S3.q3 - q2.S1.p3 * q2.S2.q3 * q2.S2.S1.S3.q3 - q2.S1.p2 * q2.S3.q3 * q2.S2.S1.S3.q3 + q2.S2.p1 * q2.S3.q3 * q2.S2.S1.S3.q3 - q2.S3.q3 * q3.S1.p2 * q2.S2.S1.S3.q3 - q2.S2.q3 * q3.S1.p3 * q2.S2.S1.S3.q3 + q2.S2.q3 * q3.S3.p1 * q2.S2.S1.S3.q3 + q2.S1.q3 * q3.S3.p2 * q2.S2.S1.S3.q3 - p3.q2 * q2.S1.S2.q2 * q2.S2.S1.S3.q3 + p2.q3 * q2.S1.S3.q3 * q2.S2.S1.S3.q3 + p1.q3 * q2.S2.S3.q3 * q2.S2.S1.S3.q3 + p2.q3 * q3.S1.S3.q3 * q2.S2.S1.S3.q3 + q3.S1.S2.q2 * (q2.S3.q3 * p2.S1.S3.q3 - q2.S3.q3 * p3.S1.S2.q2 - p3.q2 * q2.S2.S1.S3.q3))))/8



n(0)*n(0) = (-(p2.q3 * p3.p1) + p1.q3 * p3.p2 + p2.p1 * p3.q2)^2 - I * (-(p2.q3 * p3.p1) + p1.q3 * p3.p2 + p2.p1 * p3.q2) * (-(p2.q3 * q2.S1.p3) + p3.p2 * q2.S1.q3 - p1.q3 * q2.S2.p3 + p3.p1 * q2.S2.q3 + p2.p1 * q2.S3.q3 + p3.q2 * (q2.S1.p2 - q2.S2.p1 + q3.S1.p2) - p2.q3 * q3.S1.p3 + p2.q3 * q3.S3.p1 - p1.q3 * q3.S3.p2) + (I/4) * (-(q2.S1.q3 * q2.S2.p3) + q2.S1.p3 * q2.S2.q3 + q2.S1.p2 * q2.S3.q3 - q2.S2.p1 * q2.S3.q3 + q2.S3.q3 * q3.S1.p2 + q2.S2.q3 * q3.S1.p3 - q2.S2.q3 * q3.S3.p1 - q2.S1.q3 * q3.S3.p2 + p3.q2 * q2.S1.S2.q2 - p2.q3 * q2.S1.S3.q3 - p1.q3 * q2.S2.S3.q3 + p3.q2 * q3.S1.S2.q2 - p2.q3 * q3.S1.S3.q3) * (-(q2.S3.q3 * q2.S1.S2.q2) - q2.S2.q3 * q2.S1.S3.q3 + q2.S1.q3 * q2.S2.S3.q3 - q2.S3.q3 * q3.S1.S2.q2 - q2.S2.q3 * q3.S1.S3.q3) - (-(q2.S3.q3 * q2.S1.S2.q2) - q2.S2.q3 * q2.S1.S3.q3 + q2.S1.q3 * q2.S2.S3.q3 - q2.S3.q3 * q3.S1.S2.q2 - q2.S2.q3 * q3.S1.S3.q3)^2/8 + ((q2.S1.q3)^2 * (q2.S2.p3)^2 + (q2.S1.p3)^2 * (q2.S2.q3)^2 - q2.S1.p2 * q2.S1.q3 * q2.S2.p3 * q2.S3.q3 + q2.S1.q3 * q2.S2.p1 * q2.S2.p3 * q2.S3.q3 + (q2.S1.p2)^2 * (q2.S3.q3)^2 - q2.S1.p2 * q2.S2.p1 * (q2.S3.q3)^2 + (q2.S2.p1)^2 * (q2.S3.q3)^2 - q2.S1.q3 * q2.S2.p3 * q2.S3.q3 * q3.S1.p2 + 2 * q2.S1.p2 * (q2.S3.q3)^2 * q3.S1.p2 - q2.S2.p1 * (q2.S3.q3)^2 * q3.S1.p2 + (q2.S3.q3)^2 * (q3.S1.p2)^2 + (q2.S2.q3)^2 * (q3.S1.p3)^2 + q2.S1.q3 * q2.S2.p3 * q2.S2.q3 * q3.S3.p1 - q2.S1.p2 * q2.S2.q3 * q2.S3.q3 * q3.S3.p1 + 2 * q2.S2.p1 * q2.S2.q3 * q2.S3.q3 * q3.S3.p1 - q2.S2.q3 * q2.S3.q3 * q3.S1.p2 * q3.S3.p1 + (q2.S2.q3)^2 * (q3.S3.p1)^2 + (q2.S1.q3)^2 * q2.S2.p3 * q3.S3.p2 - 2 * q2.S1.p2 * q2.S1.q3 * q2.S3.q3 * q3.S3.p2 + q2.S1.q3 * q2.S2.p1 * q2.S3.q3 * q3.S3.p2 - 2 * q2.S1.q3 * q2.S3.q3 * q3.S1.p2 * q3.S3.p2 + q2.S1.q3 * q2.S2.q3 * q3.S3.p1 * q3.S3.p2 + (q2.S1.q3)^2 * (q3.S3.p2)^2 - 2 * p3.q2 * q2.S1.q3 * q2.S2.p3 * q2.S1.S2.q2 + 2 * p3.q2 * q2.S1.p2 * q2.S3.q3 * q2.S1.S2.q2 + p3.p2 * q2.S1.q3 * q2.S3.q3 * q2.S1.S2.q2 - 2 * p3.q2 * q2.S2.p1 * q2.S3.q3 * q2.S1.S2.q2 - p1.q3 * q2.S2.p3 * q2.S3.q3 * q2.S1.S2.q2 + p3.p1 * q2.S2.q3 * q2.S3.q3 * q2.S1.S2.q2 + p2.p1 * (q2.S3.q3)^2 * q2.S1.S2.q2 + 2 * p3.q2 * q2.S3.q3 * q3.S1.p2 * q2.S1.S2.q2 - p3.q2 * q2.S2.q3 * q3.S3.p1 * q2.S1.S2.q2 + p2.q3 * q2.S3.q3 * q3.S3.p1 * q2.S1.S2.q2 - p3.q2 * q2.S1.q3 * q3.S3.p2 * q2.S1.S2.q2 - p1.q3 * q2.S3.q3 * q3.S3.p2 * q2.S1.S2.q2 + (p3.q2)^2 * (q2.S1.S2.q2)^2 + p2.q3 * q2.S1.q3 * q2.S2.p3 * q2.S1.S3.q3 + p3.q2 * q2.S1.p2 * q2.S2.q3 * q2.S1.S3.q3 + p3.p2 * q2.S1.q3 * q2.S2.q3 * q2.S1.S3.q3 - p3.q2 * q2.S2.p1 * q2.S2.q3 * q2.S1.S3.q3 - p1.q3 * q2.S2.p3 * q2.S2.q3 * q2.S1.S3.q3 + p3.p1 * (q2.S2.q3)^2 * q2.S1.S3.q3 - 2 * p2.q3 * q2.S1.p2 * q2.S3.q3 * q2.S1.S3.q3 + p2.q3 * q2.S2.p1 * q2.S3.q3 * q2.S1.S3.q3 + p2.p1 * q2.S2.q3 * q2.S3.q3 * q2.S1.S3.q3 + p3.q2 * q2.S2.q3 * q3.S1.p2 * q2.S1.S3.q3 - 2 * p2.q3 * q2.S3.q3 * q3.S1.p2 * q2.S1.S3.q3 + 2 * p2.q3 * q2.S2.q3 * q3.S3.p1 * q2.S1.S3.q3 + 2 * p2.q3 * q2.S1.q3 * q3.S3.p2 * q2.S1.S3.q3 - p1.q3 * q2.S2.q3 * q3.S3.p2 * q2.S1.S3.q3 - p2.q3 * p3.q2 * q2.S1.S2.q2 * q2.S1.S3.q3 + (p2.q3)^2 * (q2.S1.S3.q3)^2 - p3.q2 * q2.S1.p2 * q2.S1.q3 * q2.S2.S3.q3 - p3.p2 * (q2.S1.q3)^2 * q2.S2.S3.q3 + p3.q2 * q2.S1.q3 * q2.S2.p1 * q2.S2.S3.q3 + 2 * p1.q3 * q2.S1.q3 * q2.S2.p3 * q2.S2.S3.q3 - p3.p1 * q2.S1.q3 * q2.S2.q3 * q2.S2.S3.q3 - p1.q3 * q2.S1.p2 * q2.S3.q3 * q2.S2.S3.q3 - p2.p1 * q2.S1.q3 * q2.S3.q3 * q2.S2.S3.q3 + 2 * p1.q3 * q2.S2.p1 * q2.S3.q3 * q2.S2.S3.q3 - p3.q2 * q2.S1.q3 * q3.S1.p2 * q2.S2.S3.q3 - p1.q3 * q2.S3.q3 * q3.S1.p2 * q2.S2.S3.q3 - p2.q3 * q2.S1.q3 * q3.S3.p1 * q2.S2.S3.q3 + 2 * p1.q3 * q2.S2.q3 * q3.S3.p1 * q2.S2.S3.q3 + 2 * p1.q3 * q2.S1.q3 * q3.S3.p2 * q2.S2.S3.q3 - p1.q3 * p3.q2 * q2.S1.S2.q2 * q2.S2.S3.q3 + p1.q3 * p2.q3 * q2.S1.S3.q3 * q2.S2.S3.q3 + (p1.q3)^2 * (q2.S2.S3.q3)^2 - 2 * p3.q2 * q2.S1.q3 * q2.S2.p3 * q3.S1.S2.q2 + 2 * p3.q2 * q2.S1.p2 * q2.S3.q3 * q3.S1.S2.q2 + p3.p2 * q2.S1.q3 * q2.S3.q3 * q3.S1.S2.q2 - 2 * p3.q2 * q2.S2.p1 * q2.S3.q3 * q3.S1.S2.q2 - p1.q3 * q2.S2.p3 * q2.S3.q3 * q3.S1.S2.q2 + p3.p1 * q2.S2.q3 * q2.S3.q3 * q3.S1.S2.q2 + p2.p1 * (q2.S3.q3)^2 * q3.S1.S2.q2 + 2 * p3.q2 * q2.S3.q3 * q3.S1.p2 * q3.S1.S2.q2 - p3.q2 * q2.S2.q3 * q3.S3.p1 * q3.S1.S2.q2 + p2.q3 * q2.S3.q3 * q3.S3.p1 * q3.S1.S2.q2 - p3.q2 * q2.S1.q3 * q3.S3.p2 * q3.S1.S2.q2 - p1.q3 * q2.S3.q3 * q3.S3.p2 * q3.S1.S2.q2 + 2 * (p3.q2)^2 * q2.S1.S2.q2 * q3.S1.S2.q2 - p2.q3 * p3.q2 * q2.S1.S3.q3 * q3.S1.S2.q2 - p1.q3 * p3.q2 * q2.S2.S3.q3 * q3.S1.S2.q2 + (p3.q2)^2 * (q3.S1.S2.q2)^2 + p2.q3 * q2.S1.q3 * q2.S2.p3 * q3.S1.S3.q3 + p3.q2 * q2.S1.p2 * q2.S2.q3 * q3.S1.S3.q3 + p3.p2 * q2.S1.q3 * q2.S2.q3 * q3.S1.S3.q3 - p3.q2 * q2.S2.p1 * q2.S2.q3 * q3.S1.S3.q3 - p1.q3 * q2.S2.p3 * q2.S2.q3 * q3.S1.S3.q3 + p3.p1 * (q2.S2.q3)^2 * q3.S1.S3.q3 - 2 * p2.q3 * q2.S1.p2 * q2.S3.q3 * q3.S1.S3.q3 + p2.q3 * q2.S2.p1 * q2.S3.q3 * q3.S1.S3.q3 + p2.p1 * q2.S2.q3 * q2.S3.q3 * q3.S1.S3.q3 + p3.q2 * q2.S2.q3 * q3.S1.p2 * q3.S1.S3.q3 - 2 * p2.q3 * q2.S3.q3 * q3.S1.p2 * q3.S1.S3.q3 + 2 * p2.q3 * q2.S2.q3 * q3.S3.p1 * q3.S1.S3.q3 + 2 * p2.q3 * q2.S1.q3 * q3.S3.p2 * q3.S1.S3.q3 - p1.q3 * q2.S2.q3 * q3.S3.p2 * q3.S1.S3.q3 - p2.q3 * p3.q2 * q2.S1.S2.q2 * q3.S1.S3.q3 + 2 * (p2.q3)^2 * q2.S1.S3.q3 * q3.S1.S3.q3 + p1.q3 * p2.q3 * q2.S2.S3.q3 * q3.S1.S3.q3 - p2.q3 * p3.q2 * q3.S1.S2.q2 * q3.S1.S3.q3 + (p2.q3)^2 * (q3.S1.S3.q3)^2 + q3.S1.p3 * (q2.S1.p2 * q2.S2.q3 * q2.S3.q3 - q2.S2.p1 * q2.S2.q3 * q2.S3.q3 + q2.S2.q3 * q2.S3.q3 * q3.S1.p2 - (q2.S2.q3)^2 * q3.S3.p1 - p2.q3 * q2.S3.q3 * q2.S1.S2.q2 - 2 * p2.q3 * q2.S2.q3 * q2.S1.S3.q3 - p1.q3 * q2.S2.q3 * q2.S2.S3.q3 - q2.S1.q3 * (q2.S2.q3 * (2 * q2.S2.p3 + q3.S3.p2) - p2.q3 * q2.S2.S3.q3) - 2 * p3.q2 * q2.S2.q3 * (-q2.S1.S2.q2 - q3.S1.S2.q2) - p2.q3 * q2.S3.q3 * q3.S1.S2.q2 - 2 * p2.q3 * q2.S2.q3 * q3.S1.S3.q3) + q2.S1.p3 * (q2.S1.p2 * q2.S2.q3 * q2.S3.q3 - q2.S2.p1 * q2.S2.q3 * q2.S3.q3 + q2.S2.q3 * q2.S3.q3 * q3.S1.p2 + 2 * (q2.S2.q3)^2 * q3.S1.p3 - (q2.S2.q3)^2 * q3.S3.p1 + 2 * p3.q2 * q2.S2.q3 * q2.S1.S2.q2 - p2.q3 * q2.S3.q3 * q2.S1.S2.q2 - 2 * p2.q3 * q2.S2.q3 * q2.S1.S3.q3 - p1.q3 * q2.S2.q3 * q2.S2.S3.q3 - q2.S1.q3 * (q2.S2.q3 * (2 * q2.S2.p3 + q3.S3.p2) - p2.q3 * q2.S2.S3.q3) + 2 * p3.q2 * q2.S2.q3 * q3.S1.S2.q2 - p2.q3 * q2.S3.q3 * q3.S1.S2.q2 - 2 * p2.q3 * q2.S2.q3 * q3.S1.S3.q3))/4 + (-((p2.q3)^2 * (q2.S1.p3)^2) - (p3.p2)^2 * (q2.S1.q3)^2 - p1.q3 * p2.q3 * q2.S1.p3 * q2.S2.p3 - p2.q3 * p3.p1 * q2.S1.q3 * q2.S2.p3 - (p1.q3)^2 * (q2.S2.p3)^2 + 2 * p2.q3 * p3.p1 * q2.S1.p3 * q2.S2.q3 + 2 * p1.q3 * p3.p1 * q2.S2.p3 * q2.S2.q3 - (p3.p1)^2 * (q2.S2.q3)^2 + p2.q3 * p3.p1 * q2.S1.p2 * q2.S3.q3 + p2.p1 * p2.q3 * q2.S1.p3 * q2.S3.q3 - p2.q3 * p3.p1 * q2.S2.p1 * q2.S3.q3 + p1.q3 * p2.p1 * q2.S2.p3 * q2.S3.q3 - p2.p1 * p3.p1 * q2.S2.q3 * q2.S3.q3 - (p2.p1)^2 * (q2.S3.q3)^2 + p2.q3 * p3.p1 * q2.S3.q3 * q3.S1.p2 - 2 * (p2.q3)^2 * q2.S1.p3 * q3.S1.p3 - p1.q3 * p2.q3 * q2.S2.p3 * q3.S1.p3 + 2 * p2.q3 * p3.p1 * q2.S2.q3 * q3.S1.p3 + p2.p1 * p2.q3 * q2.S3.q3 * q3.S1.p3 - (p2.q3)^2 * (q3.S1.p3)^2 + (p2.q3)^2 * q2.S1.p3 * q3.S3.p1 + p1.q3 * p2.q3 * q2.S2.p3 * q3.S3.p1 - 2 * p2.q3 * p3.p1 * q2.S2.q3 * q3.S3.p1 - 2 * p2.p1 * p2.q3 * q2.S3.q3 * q3.S3.p1 + (p2.q3)^2 * q3.S1.p3 * q3.S3.p1 - (p2.q3)^2 * (q3.S3.p1)^2 - p1.q3 * p2.q3 * q2.S1.p3 * q3.S3.p2 - p2.q3 * p3.p1 * q2.S1.q3 * q3.S3.p2 - (p1.q3)^2 * q2.S2.p3 * q3.S3.p2 + p1.q3 * p3.p1 * q2.S2.q3 * q3.S3.p2 + 2 * p1.q3 * p2.p1 * q2.S3.q3 * q3.S3.p2 - p1.q3 * p2.q3 * q3.S1.p3 * q3.S3.p2 + 2 * p1.q3 * p2.q3 * q3.S3.p1 * q3.S3.p2 - (p1.q3)^2 * (q3.S3.p2)^2 - (p2.q3)^2 * p3.p1 * q2.S1.S3.q3 - p1.q3 * p2.q3 * p3.p1 * q2.S2.S3.q3 - (p3.q2)^2 * ((q2.S1.p2)^2 + (q2.S2.p1)^2 - q2.S2.p1 * q3.S1.p2 + (q3.S1.p2)^2 + q2.S1.p2 * (-q2.S2.p1 + 2 * q3.S1.p2) + p2.p1 * q2.S1.S2.q2 + p2.p1 * q3.S1.S2.q2) - p3.p2 * (-2 * p1.q3 * q2.S1.q3 * q2.S2.p3 + p1.q3 * q2.S1.p3 * q2.S2.q3 + p3.p1 * q2.S1.q3 * q2.S2.q3 + p1.q3 * q2.S1.p2 * q2.S3.q3 + p2.p1 * q2.S1.q3 * q2.S3.q3 - p1.q3 * q2.S2.p1 * q2.S3.q3 + p1.q3 * q2.S3.q3 * q3.S1.p2 + p1.q3 * q2.S2.q3 * q3.S1.p3 - p1.q3 * q2.S2.q3 * q3.S3.p1 - 2 * p1.q3 * q2.S1.q3 * q3.S3.p2 - (p1.q3)^2 * q2.S2.S3.q3 + p3.q2 * (q2.S1.q3 * (2 * q2.S1.p2 - q2.S2.p1 + 2 * q3.S1.p2) - p1.q3 * (-q2.S1.S2.q2 - q3.S1.S2.q2)) + p2.q3 * (q2.S1.q3 * (-2 * q2.S1.p3 - 2 * q3.S1.p3 + q3.S3.p1) + p1.q3 * (-q2.S1.S3.q3 - q3.S1.S3.q3))) - (p2.q3)^2 * p3.p1 * q3.S1.S3.q3 + p3.q2 * (p1.q3 * q2.S1.p2 * q2.S2.p3 + p2.p1 * q2.S1.q3 * q2.S2.p3 - 2 * p1.q3 * q2.S2.p1 * q2.S2.p3 - p2.p1 * q2.S1.p3 * q2.S2.q3 - 2 * p2.p1 * q2.S1.p2 * q2.S3.q3 + 2 * p2.p1 * q2.S2.p1 * q2.S3.q3 + p1.q3 * q2.S2.p3 * q3.S1.p2 - 2 * p2.p1 * q2.S3.q3 * q3.S1.p2 - p3.p1 * q2.S2.q3 * (q2.S1.p2 - 2 * q2.S2.p1 + q3.S1.p2) - p2.p1 * q2.S2.q3 * q3.S1.p3 + p2.p1 * q2.S2.q3 * q3.S3.p1 + p1.q3 * q2.S1.p2 * q3.S3.p2 + p2.p1 * q2.S1.q3 * q3.S3.p2 - p1.q3 * q2.S2.p1 * q3.S3.p2 + p1.q3 * q3.S1.p2 * q3.S3.p2 + p1.q3 * p2.p1 * q2.S2.S3.q3 + p2.q3 * (-(q2.S1.p3 * q2.S2.p1) - q2.S2.p1 * q3.S1.p3 + q2.S1.p2 * (2 * q2.S1.p3 + 2 * q3.S1.p3 - q3.S3.p1) + q3.S1.p2 * (2 * q2.S1.p3 + 2 * q3.S1.p3 - q3.S3.p1) + q2.S2.p1 * q3.S3.p1 + p3.p1 * q2.S1.S2.q2 + p2.p1 * q2.S1.S3.q3 + p3.p1 * q3.S1.S2.q2 + p2.p1 * q3.S1.S3.q3)))/2 - (I/4) * (-2 * p2.q3 * q2.S1.p3 * q2.S1.q3 * q2.S2.p3 - 2 * p1.q3 * q2.S1.q3 * (q2.S2.p3)^2 + 2 * p2.q3 * (q2.S1.p3)^2 * q2.S2.q3 + 2 * p1.q3 * q2.S1.p3 * q2.S2.p3 * q2.S2.q3 + 2 * p3.p1 * q2.S1.q3 * q2.S2.p3 * q2.S2.q3 - 2 * p3.p1 * q2.S1.p3 * (q2.S2.q3)^2 + 2 * p2.q3 * q2.S1.p2 * q2.S1.p3 * q2.S3.q3 - p2.q3 * q2.S1.p3 * q2.S2.p1 * q2.S3.q3 + p1.q3 * q2.S1.p2 * q2.S2.p3 * q2.S3.q3 + p2.p1 * q2.S1.q3 * q2.S2.p3 * q2.S3.q3 - 2 * p1.q3 * q2.S2.p1 * q2.S2.p3 * q2.S3.q3 - p3.p1 * q2.S1.p2 * q2.S2.q3 * q2.S3.q3 - p2.p1 * q2.S1.p3 * q2.S2.q3 * q2.S3.q3 + 2 * p3.p1 * q2.S2.p1 * q2.S2.q3 * q2.S3.q3 - 2 * p2.p1 * q2.S1.p2 * (q2.S3.q3)^2 + 2 * p2.p1 * q2.S2.p1 * (q2.S3.q3)^2 + 2 * p2.q3 * q2.S1.p3 * q2.S3.q3 * q3.S1.p2 + p1.q3 * q2.S2.p3 * q2.S3.q3 * q3.S1.p2 - p3.p1 * q2.S2.q3 * q2.S3.q3 * q3.S1.p2 - 2 * p2.p1 * (q2.S3.q3)^2 * q3.S1.p2 - 2 * p2.q3 * q2.S1.q3 * q2.S2.p3 * q3.S1.p3 + 4 * p2.q3 * q2.S1.p3 * q2.S2.q3 * q3.S1.p3 + 2 * p1.q3 * q2.S2.p3 * q2.S2.q3 * q3.S1.p3 - 2 * p3.p1 * (q2.S2.q3)^2 * q3.S1.p3 + 2 * p2.q3 * q2.S1.p2 * q2.S3.q3 * q3.S1.p3 - p2.q3 * q2.S2.p1 * q2.S3.q3 * q3.S1.p3 - p2.p1 * q2.S2.q3 * q2.S3.q3 * q3.S1.p3 + 2 * p2.q3 * q2.S3.q3 * q3.S1.p2 * q3.S1.p3 + 2 * p2.q3 * q2.S2.q3 * (q3.S1.p3)^2 + p2.q3 * q2.S1.q3 * q2.S2.p3 * q3.S3.p1 - 2 * p2.q3 * q2.S1.p3 * q2.S2.q3 * q3.S3.p1 - 2 * p1.q3 * q2.S2.p3 * q2.S2.q3 * q3.S3.p1 + 2 * p3.p1 * (q2.S2.q3)^2 * q3.S3.p1 - 2 * p2.q3 * q2.S1.p2 * q2.S3.q3 * q3.S3.p1 + 2 * p2.q3 * q2.S2.p1 * q2.S3.q3 * q3.S3.p1 + 2 * p2.p1 * q2.S2.q3 * q2.S3.q3 * q3.S3.p1 - 2 * p2.q3 * q2.S3.q3 * q3.S1.p2 * q3.S3.p1 - 2 * p2.q3 * q2.S2.q3 * q3.S1.p3 * q3.S3.p1 + 2 * p2.q3 * q2.S2.q3 * (q3.S3.p1)^2 - 2 * p2.q3 * q2.S1.p3 * q2.S1.q3 * q3.S3.p2 - 2 * p1.q3 * q2.S1.q3 * q2.S2.p3 * q3.S3.p2 + p1.q3 * q2.S1.p3 * q2.S2.q3 * q3.S3.p2 + p3.p1 * q2.S1.q3 * q2.S2.q3 * q3.S3.p2 + 2 * p1.q3 * q2.S1.p2 * q2.S3.q3 * q3.S3.p2 + 2 * p2.p1 * q2.S1.q3 * q2.S3.q3 * q3.S3.p2 - 2 * p1.q3 * q2.S2.p1 * q2.S3.q3 * q3.S3.p2 + 2 * p1.q3 * q2.S3.q3 * q3.S1.p2 * q3.S3.p2 - 2 * p2.q3 * q2.S1.q3 * q3.S1.p3 * q3.S3.p2 + p1.q3 * q2.S2.q3 * q3.S1.p3 * q3.S3.p2 + 2 * p2.q3 * q2.S1.q3 * q3.S3.p1 * q3.S3.p2 - 2 * p1.q3 * q2.S2.q3 * q3.S3.p1 * q3.S3.p2 - 2 * p1.q3 * q2.S1.q3 * (q3.S3.p2)^2 + p2.q3 * p3.p1 * q2.S3.q3 * q2.S1.S2.q2 - 2 * (p2.q3)^2 * q2.S1.p3 * q2.S1.S3.q3 - p1.q3 * p2.q3 * q2.S2.p3 * q2.S1.S3.q3 + 2 * p2.q3 * p3.p1 * q2.S2.q3 * q2.S1.S3.q3 + 2 * p2.p1 * p2.q3 * q2.S3.q3 * q2.S1.S3.q3 - 2 * (p2.q3)^2 * q3.S1.p3 * q2.S1.S3.q3 + 2 * (p2.q3)^2 * q3.S3.p1 * q2.S1.S3.q3 - 2 * p1.q3 * p2.q3 * q3.S3.p2 * q2.S1.S3.q3 - p1.q3 * p2.q3 * q2.S1.p3 * q2.S2.S3.q3 - p2.q3 * p3.p1 * q2.S1.q3 * q2.S2.S3.q3 - 2 * (p1.q3)^2 * q2.S2.p3 * q2.S2.S3.q3 + 2 * p1.q3 * p3.p1 * q2.S2.q3 * q2.S2.S3.q3 + 2 * p1.q3 * p2.p1 * q2.S3.q3 * q2.S2.S3.q3 - p1.q3 * p2.q3 * q3.S1.p3 * q2.S2.S3.q3 + 2 * p1.q3 * p2.q3 * q3.S3.p1 * q2.S2.S3.q3 - 2 * (p1.q3)^2 * q3.S3.p2 * q2.S2.S3.q3 + 2 * (p3.q2)^2 * (q2.S1.p2 - q2.S2.p1 + q3.S1.p2) * (-q2.S1.S2.q2 - q3.S1.S2.q2) + p2.q3 * p3.p1 * q2.S3.q3 * q3.S1.S2.q2 - 2 * (p2.q3)^2 * q2.S1.p3 * q3.S1.S3.q3 - p1.q3 * p2.q3 * q2.S2.p3 * q3.S1.S3.q3 + 2 * p2.q3 * p3.p1 * q2.S2.q3 * q3.S1.S3.q3 + 2 * p2.p1 * p2.q3 * q2.S3.q3 * q3.S1.S3.q3 - 2 * (p2.q3)^2 * q3.S1.p3 * q3.S1.S3.q3 + 2 * (p2.q3)^2 * q3.S3.p1 * q3.S1.S3.q3 - 2 * p1.q3 * p2.q3 * q3.S3.p2 * q3.S1.S3.q3 - p3.q2 * (2 * q2.S1.q3 * q2.S2.p1 * q2.S2.p3 - 2 * q2.S1.p3 * q2.S2.p1 * q2.S2.q3 + 2 * (q2.S1.p2)^2 * q2.S3.q3 + 2 * (q2.S2.p1)^2 * q2.S3.q3 + 2 * q2.S3.q3 * (q3.S1.p2)^2 - 2 * q2.S2.p1 * q2.S2.q3 * q3.S1.p3 + 2 * q2.S2.p1 * q2.S2.q3 * q3.S3.p1 + q2.S1.q3 * q2.S2.p1 * q3.S3.p2 - 2 * p2.q3 * q2.S1.p3 * q2.S1.S2.q2 - 2 * p1.q3 * q2.S2.p3 * q2.S1.S2.q2 + 2 * p3.p1 * q2.S2.q3 * q2.S1.S2.q2 + 2 * p2.p1 * q2.S3.q3 * q2.S1.S2.q2 - 2 * p2.q3 * q3.S1.p3 * q2.S1.S2.q2 + p2.q3 * q3.S3.p1 * q2.S1.S2.q2 - p1.q3 * q3.S3.p2 * q2.S1.S2.q2 + p2.q3 * q2.S2.p1 * q2.S1.S3.q3 + p2.p1 * q2.S2.q3 * q2.S1.S3.q3 - p2.p1 * q2.S1.q3 * q2.S2.S3.q3 + 2 * p1.q3 * q2.S2.p1 * q2.S2.S3.q3 - 2 * p2.q3 * q2.S1.p3 * q3.S1.S2.q2 - 2 * p1.q3 * q2.S2.p3 * q3.S1.S2.q2 + 2 * p3.p1 * q2.S2.q3 * q3.S1.S2.q2 + 2 * p2.p1 * q2.S3.q3 * q3.S1.S2.q2 - 2 * p2.q3 * q3.S1.p3 * q3.S1.S2.q2 + p2.q3 * q3.S3.p1 * q3.S1.S2.q2 - p1.q3 * q3.S3.p2 * q3.S1.S2.q2 + p2.q3 * q2.S2.p1 * q3.S1.S3.q3 + p2.p1 * q2.S2.q3 * q3.S1.S3.q3 + q3.S1.p2 * (-2 * q2.S1.q3 * q2.S2.p3 + 2 * q2.S1.p3 * q2.S2.q3 - 2 * q2.S2.p1 * q2.S3.q3 + 2 * q2.S2.q3 * q3.S1.p3 - q2.S2.q3 * q3.S3.p1 - 2 * q2.S1.q3 * q3.S3.p2 - 2 * p2.q3 * q2.S1.S3.q3 - p1.q3 * q2.S2.S3.q3 - 2 * p2.q3 * q3.S1.S3.q3) + q2.S1.p2 * (-2 * q2.S1.q3 * q2.S2.p3 + 2 * q2.S1.p3 * q2.S2.q3 - 2 * q2.S2.p1 * q2.S3.q3 + 4 * q2.S3.q3 * q3.S1.p2 + 2 * q2.S2.q3 * q3.S1.p3 - q2.S2.q3 * q3.S3.p1 - 2 * q2.S1.q3 * q3.S3.p2 - 2 * p2.q3 * q2.S1.S3.q3 - p1.q3 * q2.S2.S3.q3 - 2 * p2.q3 * q3.S1.S3.q3)) + p3.p2 * (2 * (q2.S1.q3)^2 * (q2.S2.p3 + q3.S3.p2) + p1.q3 * (-(q2.S3.q3 * q2.S1.S2.q2) - q2.S3.q3 * q3.S1.S2.q2 + q2.S2.q3 * (-q2.S1.S3.q3 - q3.S1.S3.q3)) + q2.S1.q3 * (-2 * q2.S1.p3 * q2.S2.q3 - 2 * q2.S1.p2 * q2.S3.q3 + q2.S2.p1 * q2.S3.q3 - 2 * q2.S3.q3 * q3.S1.p2 - 2 * q2.S2.q3 * q3.S1.p3 + q2.S2.q3 * q3.S3.p1 - 2 * p3.q2 * q2.S1.S2.q2 + 2 * p2.q3 * q2.S1.S3.q3 + 2 * p1.q3 * q2.S2.S3.q3 - 2 * p3.q2 * q3.S1.S2.q2 + 2 * p2.q3 * q3.S1.S3.q3)))





(* Double copy numerators of LO radiation *)

n0*n0 = (w1^2 * (-2 * (p2.S1.e3)^2 - (2 * I) * p2.S1.e3 * e3.S1.S2.q2 + (e3.S1.S2.q2)^2))/4 + (w1 * ((-I) * p2.p1 * (e3.p1 - I * q3.S1.e3) * (2 * p2.S1.e3 + I * e3.S1.S2.q2) + q2.S2.p1 * q3.S1.e3 * ((-I) * p2.S1.e3 + e3.S1.S2.q2) - e3.p1 * (q2.S1.p2 * (2 * p2.S1.e3 + I * e3.S1.S2.q2) - (p2.S1.e3 + I * e3.S1.S2.q2) * (q2.S2.p1 + I * q2.S1.S2.q2))))/2 + ((q2.S2.p1)^2 * (q3.S1.e3)^2 + (p2.p1)^2 * (4 * (e3.p1)^2 - (4 * I) * e3.p1 * q3.S1.e3 - 2 * (q3.S1.e3)^2) + 2 * p2.p1 * ((-I) * q2.S2.p1 * (q3.S1.e3)^2 + (e3.p1)^2 * ((-2 * I) * q2.S1.p2 + (2 * I) * q2.S2.p1 - q2.S1.S2.q2) + e3.p1 * q3.S1.e3 * (-2 * q2.S1.p2 + 2 * q2.S2.p1 + I * q2.S1.S2.q2)) + 2 * e3.p1 * q2.S2.p1 * q3.S1.e3 * ((-I) * q2.S1.p2 + I * q2.S2.p1 - q2.S1.S2.q2) + (e3.p1)^2 * (-2 * (q2.S1.p2)^2 - 2 * (q2.S2.p1)^2 + 2 * q2.S1.p2 * (q2.S2.p1 + I * q2.S1.S2.q2) - (2 * I) * q2.S2.p1 * q2.S1.S2.q2 + (q2.S1.S2.q2)^2))/4



n0*n1 = (w1 * ((-2 * I) * e3.p2 * p1.q3 * p2.S1.e3 - 2 * e3.q2 * p2.S1.e3 * q2.S1.p2 - 2 * e3.p2 * p2.S1.e3 * q2.S1.q3 + p1.q3 * p2.S1.e3 * q2.S2.e3 - I * p2.S1.e3 * q2.S1.q3 * q2.S2.e3 + e3.q2 * p2.S1.e3 * q2.S2.p1 - e3.p1 * p2.S1.e3 * q2.S2.q3 + I * p2.S1.e3 * q2.S1.e3 * q2.S2.q3 + I * p2.S1.e3 * q2.S2.q3 * q3.S1.e3 - 2 * e3.q2 * p2.S1.e3 * q3.S1.p2 + p2.q3 * (I * e3.p1 + q2.S1.e3 + q3.S1.e3) * (2 * p2.S1.e3 + I * e3.S1.S2.q2) + e3.p2 * p1.q3 * e3.S1.S2.q2 - I * e3.q2 * q2.S1.p2 * e3.S1.S2.q2 - I * e3.p2 * q2.S1.q3 * e3.S1.S2.q2 + I * p1.q3 * q2.S2.e3 * e3.S1.S2.q2 + q2.S1.q3 * q2.S2.e3 * e3.S1.S2.q2 + I * e3.q2 * q2.S2.p1 * e3.S1.S2.q2 - I * e3.p1 * q2.S2.q3 * e3.S1.S2.q2 - q2.S1.e3 * q2.S2.q3 * e3.S1.S2.q2 - q2.S2.q3 * q3.S1.e3 * e3.S1.S2.q2 - I * e3.q2 * q3.S1.p2 * e3.S1.S2.q2 + e3.q2 * p2.p1 * ((-2 * I) * p2.S1.e3 + e3.S1.S2.q2) + I * e3.q2 * p2.S1.e3 * q2.S1.S2.q2 - e3.q2 * e3.S1.S2.q2 * q2.S1.S2.q2 + I * e3.q2 * p2.S1.e3 * q3.S1.S2.q2 - e3.q2 * e3.S1.S2.q2 * q3.S1.S2.q2))/4 + (4 * e3.p1 * p2.p1 * (e3.p2 * p1.q3 + e3.q2 * p2.p1 - e3.p1 * p2.q3) + 2 * e3.p1 * p2.q3 * q2.S1.e3 * q2.S1.p2 + e3.p1 * p1.q3 * q2.S1.p2 * q2.S2.e3 + e3.p1 * p2.p1 * q2.S1.q3 * q2.S2.e3 + (2 * I) * e3.p1 * (-(e3.p2 * p1.q3) + e3.p1 * p2.q3) * (q2.S1.p2 - q2.S2.p1) - e3.p1 * p2.q3 * q2.S1.e3 * q2.S2.p1 - 2 * e3.p1 * p1.q3 * q2.S2.e3 * q2.S2.p1 + I * e3.p1 * q2.S1.q3 * q2.S2.e3 * q2.S2.p1 - (2 * I) * (e3.p1)^2 * p2.p1 * q2.S2.q3 - e3.p1 * p2.p1 * q2.S1.e3 * q2.S2.q3 - (2 * I) * e3.p2 * p1.q3 * p2.p1 * q3.S1.e3 - (2 * I) * e3.q2 * (p2.p1)^2 * q3.S1.e3 - 2 * e3.q2 * p2.p1 * q2.S1.p2 * q3.S1.e3 + 2 * e3.p1 * p2.q3 * q2.S1.p2 * q3.S1.e3 - 2 * e3.p2 * p2.p1 * q2.S1.q3 * q3.S1.e3 + e3.p2 * p1.q3 * q2.S2.p1 * q3.S1.e3 + 2 * e3.q2 * p2.p1 * q2.S2.p1 * q3.S1.e3 - 2 * e3.p1 * p2.q3 * q2.S2.p1 * q3.S1.e3 + I * p2.q3 * q2.S1.e3 * q2.S2.p1 * q3.S1.e3 - I * e3.q2 * q2.S1.p2 * q2.S2.p1 * q3.S1.e3 - I * e3.p2 * q2.S1.q3 * q2.S2.p1 * q3.S1.e3 + I * p1.q3 * q2.S2.e3 * q2.S2.p1 * q3.S1.e3 + I * e3.q2 * (q2.S2.p1)^2 * q3.S1.e3 - 2 * e3.p1 * p2.p1 * q2.S2.q3 * q3.S1.e3 - (2 * I) * e3.p1 * q2.S2.p1 * q2.S2.q3 * q3.S1.e3 + I * p2.q3 * q2.S2.p1 * (q3.S1.e3)^2 + p2.p1 * q3.S1.e3 * (p1.q3 * q2.S2.e3 + 2 * p2.q3 * (q2.S1.e3 + q3.S1.e3)) - 2 * e3.q2 * p2.p1 * q3.S1.e3 * q3.S1.p2 - I * e3.q2 * q2.S2.p1 * q3.S1.e3 * q3.S1.p2 - (2 * I) * e3.p1 * p2.p1 * (-(p2.q3 * q2.S1.e3) + e3.p2 * q2.S1.q3 - p1.q3 * q2.S2.e3 - 2 * p2.q3 * q3.S1.e3 + e3.q2 * (2 * q2.S1.p2 - 2 * q2.S2.p1 + q3.S1.p2)) + I * e3.p1 * e3.p2 * q2.S1.q3 * q2.S1.S2.q2 - I * e3.p1 * p1.q3 * q2.S2.e3 * q2.S1.S2.q2 - (2 * I) * e3.p1 * e3.q2 * q2.S2.p1 * q2.S1.S2.q2 + I * (e3.p1)^2 * q2.S2.q3 * q2.S1.S2.q2 - I * e3.p1 * p2.q3 * q3.S1.e3 * q2.S1.S2.q2 + I * e3.p1 * e3.q2 * q3.S1.p2 * q2.S1.S2.q2 + e3.p1 * e3.p2 * (q2.S1.q3 * (-2 * q2.S1.p2 + q2.S2.p1) - p1.q3 * q2.S1.S2.q2) - (e3.p1)^2 * (q2.S1.p2 * q2.S2.q3 - 2 * q2.S2.p1 * q2.S2.q3 - p2.q3 * q2.S1.S2.q2) + I * e3.p1 * q2.S1.e3 * (-(q2.S2.p1 * q2.S2.q3) - p2.q3 * q2.S1.S2.q2) - I * e3.p1 * e3.q2 * q2.S2.p1 * q3.S1.S2.q2 - I * p2.p1 * q3.S1.e3 * (q2.S1.q3 * q2.S2.e3 - q2.S1.e3 * q2.S2.q3 - q2.S2.q3 * q3.S1.e3 - e3.q2 * q2.S1.S2.q2 - e3.q2 * q3.S1.S2.q2) + q2.S2.p1 * q3.S1.e3 * (q2.S1.q3 * q2.S2.e3 - q2.S1.e3 * q2.S2.q3 - q2.S2.q3 * q3.S1.e3 - e3.q2 * q2.S1.S2.q2 - e3.q2 * q3.S1.S2.q2) - e3.p1 * q2.S1.S2.q2 * (q2.S1.q3 * q2.S2.e3 - q2.S1.e3 * q2.S2.q3 - q2.S2.q3 * q3.S1.e3 - e3.q2 * q2.S1.S2.q2 - e3.q2 * q3.S1.S2.q2) + I * e3.p1 * q2.S1.p2 * (-(q2.S1.q3 * q2.S2.e3) + q2.S1.e3 * q2.S2.q3 + q2.S2.q3 * q3.S1.e3 + 2 * e3.q2 * q2.S1.S2.q2 + e3.q2 * q3.S1.S2.q2) + e3.p1 * e3.q2 * (-2 * (q2.S1.p2)^2 - 2 * (q2.S2.p1)^2 + q2.S2.p1 * q3.S1.p2 - 2 * q2.S1.p2 * (-q2.S2.p1 + q3.S1.p2) - 2 * p2.p1 * q2.S1.S2.q2 - p2.p1 * q3.S1.S2.q2))/4



n1*n1 = (e3.p2 * p1.q3 + e3.q2 * p2.p1 - e3.p1 * p2.q3)^2 - I * (e3.p2 * p1.q3 + e3.q2 * p2.p1 - e3.p1 * p2.q3) * (-(p2.q3 * q2.S1.e3) + e3.p2 * q2.S1.q3 - p1.q3 * q2.S2.e3 + e3.p1 * q2.S2.q3 - p2.q3 * q3.S1.e3 + e3.q2 * (q2.S1.p2 - q2.S2.p1 + q3.S1.p2)) - (I/2) * (-(p2.q3 * q2.S1.e3) + e3.p2 * q2.S1.q3 - p1.q3 * q2.S2.e3 + e3.p1 * q2.S2.q3 - p2.q3 * q3.S1.e3 + e3.q2 * (q2.S1.p2 - q2.S2.p1 + q3.S1.p2)) * (q2.S1.q3 * q2.S2.e3 - q2.S1.e3 * q2.S2.q3 - q2.S2.q3 * q3.S1.e3 - e3.q2 * q2.S1.S2.q2 - e3.q2 * q3.S1.S2.q2) + (q2.S1.q3 * q2.S2.e3 - q2.S1.e3 * q2.S2.q3 - q2.S2.q3 * q3.S1.e3 - e3.q2 * q2.S1.S2.q2 - e3.q2 * q3.S1.S2.q2)^2/4 + (-((p2.q3)^2 * (q2.S1.e3)^2) - (e3.p2)^2 * (q2.S1.q3)^2 - p1.q3 * p2.q3 * q2.S1.e3 * q2.S2.e3 - e3.p1 * p2.q3 * q2.S1.q3 * q2.S2.e3 - (p1.q3)^2 * (q2.S2.e3)^2 + 2 * e3.p1 * p2.q3 * q2.S1.e3 * q2.S2.q3 + 2 * e3.p1 * p1.q3 * q2.S2.e3 * q2.S2.q3 - (e3.p1)^2 * (q2.S2.q3)^2 - 2 * (p2.q3)^2 * q2.S1.e3 * q3.S1.e3 - p1.q3 * p2.q3 * q2.S2.e3 * q3.S1.e3 + 2 * e3.p1 * p2.q3 * q2.S2.q3 * q3.S1.e3 - (p2.q3)^2 * (q3.S1.e3)^2 + e3.p2 * (2 * p1.q3 * q2.S1.q3 * q2.S2.e3 - p1.q3 * q2.S1.e3 * q2.S2.q3 - e3.p1 * q2.S1.q3 * q2.S2.q3 - p1.q3 * q2.S2.q3 * q3.S1.e3 + 2 * p2.q3 * q2.S1.q3 * (q2.S1.e3 + q3.S1.e3) + e3.q2 * (q2.S1.q3 * (-2 * q2.S1.p2 + q2.S2.p1 - 2 * q3.S1.p2) + p1.q3 * (-q2.S1.S2.q2 - q3.S1.S2.q2))) - (e3.q2)^2 * ((q2.S1.p2)^2 + (q2.S2.p1)^2 - q2.S2.p1 * q3.S1.p2 + (q3.S1.p2)^2 + q2.S1.p2 * (-q2.S2.p1 + 2 * q3.S1.p2) + p2.p1 * q2.S1.S2.q2 + p2.p1 * q3.S1.S2.q2) + e3.q2 * (p1.q3 * q2.S1.p2 * q2.S2.e3 + p2.p1 * q2.S1.q3 * q2.S2.e3 - 2 * p1.q3 * q2.S2.e3 * q2.S2.p1 - p2.p1 * q2.S1.e3 * q2.S2.q3 - p2.p1 * q2.S2.q3 * q3.S1.e3 + p1.q3 * q2.S2.e3 * q3.S1.p2 - e3.p1 * q2.S2.q3 * (q2.S1.p2 - 2 * q2.S2.p1 + q3.S1.p2) + p2.q3 * (-(q2.S1.e3 * q2.S2.p1) - q2.S2.p1 * q3.S1.e3 + 2 * q2.S1.p2 * (q2.S1.e3 + q3.S1.e3) + 2 * (q2.S1.e3 + q3.S1.e3) * q3.S1.p2 + e3.p1 * q2.S1.S2.q2 + e3.p1 * q3.S1.S2.q2)))/2
